Rusanov-type Schemes for Hyperbolic Equations: Wave-Speed Estimates, Monotonicity and Stability

HLL-type schemes constitute a large hierarchy of numerical methods, in the finite volume and discontinuous Galerkin finite element frameworks, for solving hyperbolic equations. The hierarchy of fluxes includes Rusanov schemes, HLL schemes, HLLC schemes, and other variations. All of these schemes rely on wave speed estimates. Recent work has shown that most wave speed estimates in current use underestimate the true wave speeds. In the present paper we carry out a theoretical study of the consequences arising from errors in the wave speed estimates, on the monotonicity and stability properties of the derived schemes. For the simplest case of the hierarchy, that is Rusanov-type schemes, we carry out a detailed analysis in terms of the linear advection equation in one and two space dimensions. It is found that errors from underestimates of the wave speed could cause loss of monotonicity, severe reduction of the stability limit, and even loss of stability. Errors from overestimates, though preserving monotonicity, will cause a reduction of the stability limit. We find that overestimation is preferable to underestimation, for two reasons. First, schemes from overestimation are monotone, and second, their stability regions are larger than those from underestimation, for equivalent displacements from the exact speed. The findings of this paper may prove useful in raising awareness of the potential pitfalls of a seemingly simple practical computational task, that of providing wave speed estimates. Our reported findings may also motivate subsequent studies for complex non-linear hyperbolic systems, requiring estimates for two or more waves, such as in HLL and HLLC schemes.

==> RusFigs/FullStability.py <==
# numpy is for linear algebra
import numpy as np
# matplotlib is for plotting
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
plt.rcParams.update({'font.size': 12})
# sympy is for symbolic calculus
import sympy as sp

# left border of domain
xL = 0.0
# right border of domain
xR = 1.0

#def weight(xbar):
#    epsilon=0.01
#    w = -xbar/np.sqrt(epsilon**2 + xbar**2)
#    return w
#fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$\omega(x)$')

# number of computational cells/points
N = 500
x = np.linspace(xL,xR,N)
# array for cell averages
w = np.zeros(N)
def weight(x):
    #epsilon=0.5
    #xbar=x-1.0
    w=abs(x)
    #w = -xbar/np.sqrt(epsilon**2 + xbar**2)
    #p=0.5*(1+w)*qL+0.5*(1-w)*qR
    #p=1.0/x
    #return p
fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$C(\omega)$')
ax.set_ylim([0.0,5.03])
#plt.plot(x,np.zeros_like(x),color='black',linewidth=2.0,label='FTCS')
#plt.plot(x,x,color='blue',linewidth=3,label='Lax-Wendroff')
#plt.plot(x,0.2,color='magenta',linewidth=2, label='Godunov Centred')
plt.plot(x,x,color='black',linewidth=3,linestyle='dotted', label='Lax-Wendroff ($c$)')
plt.plot(x,1/(x+0.0001),color='black',linewidth=1.5,label='Lax-Friedrichs ($1/c$)')
plt.plot(x,np.ones_like(x),color='green',linewidth=3, label='Godunov upwind ($1$)')
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',linewidth=3,label='FORCE')
#alpha=2.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='blue',linewidth=1.5,label='FORCE-alpha=2')
#alpha=3.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='magenta',linewidth=1.5,label='FORCE-alpha=3')
#alpha=4.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='cyan',linewidth=1.5,label='FORCE-alpha=4')
#alpha=5.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=5')
#alpha=10.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=10')

#plt.axhline(y=2, color='black',linewidth=2.0,linestyle='dotted',label='beta=2')
#plt.plot(x,1,color='black',label='Godunov Upwind',linewidth=4)
#plt.legend(['Godunov upwind'], loc=9)
#plt.plot(x,np.ones_like(x),color='black',label='Lax-Friedrichs',linewidth=4)
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='blue',linewidth=3, linestyle='dotted', label='FORCE')
#x = np.arange(0.0, 1.0, 0.01)
#plt.plot(x,2*x,color='brown',linewidth=3, linestyle='dotted', label='Godunov centred')
#plt.legend(['Lax-Friedrichs'], loc=9)

#plt.plot(x,2*x*x,color='brown',linestyle='dotted', label='Godunov centredXX')

#plt.plot(x,np.ones_like(x),'r-',label='$beta$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(s,weight(s),marker='o',label='$C_{AENO}$')
# define xtics and ytics    
#plt.xticks(ticks=xC,labels=xCLabels)

#ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f')) 
#ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))
plt.xticks([0.0,0.25,0.5,0.75,1.0])
plt.yticks([1.0,2.0,3.0,4.0,5.0])

#ax.axhline(y=0,linestyle="-",linewidth=1,color="k")
#ax.axhline(y=weight(s),linestyle="-",linewidth=2,color="g")

# set x-axis limits
plt.xlim([xL,xR])
# show legends
#plt.legend(['Lax-Friedrichs'], loc=12)
#plt.legend(['Lax-FriedrichsXX'], loc=9)
#plt.legend()
plt.legend(loc=1)
plt.xlabel(r"Courant number $c$")
plt.ylabel(r"Coefficient $\beta(c)$")
###
x = np.arange(0.0, 1, 0.01)
y1=x
y2=1
ax.fill_between(x, y1, y2,facecolor='lightsalmon')
###
x = np.arange(0.0, 0.201, 0.01)
y1 = 1
y2 = 5
ax.fill_between(x, y1, y2, facecolor='lightskyblue')

###
x = np.arange(0.2, 1.0, 0.01)
y1 = 1
y2 = 1/(x+0.0001)
ax.fill_between(x, y1, y2, facecolor='lightskyblue')
###
#xL = 0.0
#xR = 0.2
#x = np.arange(0.0, 0.2, 0.001)
#plt.xlim([xL,xR])
#plt.axhline(y=5.01, color='black',linewidth=3.0,linestyle='dotted')

###

# save plot, also png.
plt.savefig('FullStability.pdf')
#plt.savefig('Rusanov.png'
#

==> RusFigs/PlotFill.py <==
# numpy is for linear algebra
import numpy as np
# matplotlib is for plotting
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
plt.rcParams.update({'font.size': 12})
# sympy is for symbolic calculus
import sympy as sp

# left border of domain
xL = 0.0
# right border of domain
xR = 1.0

#def weight(xbar):
#    epsilon=0.01
#    w = -xbar/np.sqrt(epsilon**2 + xbar**2)
#    return w
#fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$\omega(x)$')

# number of computational cells/points
N = 500
x = np.linspace(xL,xR,N)
# array for cell averages
w = np.zeros(N)
def weight(x):
    #epsilon=0.5
    #xbar=x-1.0
    w=abs(x)
    #w = -xbar/np.sqrt(epsilon**2 + xbar**2)
    #p=0.5*(1+w)*qL+0.5*(1-w)*qR
    #p=1.0/x
    #return p
fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$C(\omega)$')
ax.set_ylim([0.0,5.03])
#plt.plot(x,np.zeros_like(x),color='black',linewidth=2.0,label='FTCS')
#plt.plot(x,x,color='blue',linewidth=3,label='Lax-Wendroff')
#plt.plot(x,0.2,color='magenta',linewidth=2, label='Godunov Centred')
plt.plot(x,x,color='black',linewidth=3,label='Lax-Wendroff')
plt.plot(x,1/(x+0.0001),color='black',linewidth=3,label='Lax-Friedrichs')
plt.plot(x,np.ones_like(x),color='green',linewidth=3, label='Godunov upwind')
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',linewidth=3,label='FORCE')
#alpha=2.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='blue',linewidth=1.5,label='FORCE-alpha=2')
#alpha=3.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='magenta',linewidth=1.5,label='FORCE-alpha=3')
#alpha=4.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='cyan',linewidth=1.5,label='FORCE-alpha=4')
#alpha=5.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=5')
#alpha=10.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=10')

#plt.axhline(y=2, color='black',linewidth=2.0,linestyle='dotted',label='beta=2')
#plt.plot(x,1,color='black',label='Godunov Upwind',linewidth=4)
#plt.legend(['Godunov upwind'], loc=9)
#plt.plot(x,np.ones_like(x),color='black',label='Lax-Friedrichs',linewidth=4)
plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='blue',linewidth=3, linestyle='dotted', label='FORCE')
#x = np.arange(0.0, 1.0, 0.01)
plt.plot(x,2*x,color='brown',linewidth=3, linestyle='dotted', label='Godunov centred')
#plt.legend(['Lax-Friedrichs'], loc=9)

#plt.plot(x,2*x*x,color='brown',linestyle='dotted', label='Godunov centredXX')

#plt.plot(x,np.ones_like(x),'r-',label='$beta$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(s,weight(s),marker='o',label='$C_{AENO}$')
# define xtics and ytics    
#plt.xticks(ticks=xC,labels=xCLabels)

#ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f')) 
#ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))
plt.xticks([0.0,0.25,0.5,0.75,1.0])
plt.yticks([1.0,2.0,3.0,4.0,5.0])

#ax.axhline(y=0,linestyle="-",linewidth=1,color="k")
#ax.axhline(y=weight(s),linestyle="-",linewidth=2,color="g")

# set x-axis limits
plt.xlim([xL,xR])
# show legends
#plt.legend(['Lax-Friedrichs'], loc=12)
#plt.legend(['Lax-FriedrichsXX'], loc=9)
#plt.legend()
plt.legend(loc=1)
plt.xlabel(r"Courant number $c$")
plt.ylabel(r"Coefficient $\beta(c)$")
###
x = np.arange(0.0, 1, 0.01)
y1=x
y2=1
ax.fill_between(x, y1, y2,facecolor='fuchsia')
###
x = np.arange(0.0, 0.201, 0.01)
y1 = 1
y2 = 5
ax.fill_between(x, y1, y2, facecolor='deepskyblue')

###
x = np.arange(0.2, 1.0, 0.01)
y1 = 1
y2 = 1/(x+0.0001)
ax.fill_between(x, y1, y2, facecolor='deepskyblue')
###
#xL = 0.0
#xR = 0.2
#x = np.arange(0.0, 0.2, 0.001)
#plt.xlim([xL,xR])
#plt.axhline(y=5.01, color='black',linewidth=3.0,linestyle='dotted')

###

# save plot, also png.
plt.savefig('ClassicalSchemes.pdf')
#plt.savefig('Rusanov.png'
#

==> RusFigs/PlotFillAlphaSchemes.py <==
# numpy is for linear algebra
import numpy as np
# matplotlib is for plotting
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
plt.rcParams.update({'font.size': 12})
# sympy is for symbolic calculus
import sympy as sp

# left border of domain
xL = 0.0
# right border of domain
xR = 1.0

#def weight(xbar):
#    epsilon=0.01
#    w = -xbar/np.sqrt(epsilon**2 + xbar**2)
#    return w
#fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$\omega(x)$')

# number of computational cells/points
N = 500
x = np.linspace(xL,xR,N)
# array for cell averages
w = np.zeros(N)
def weight(x):
    #epsilon=0.5
    #xbar=x-1.0
    w=abs(x)
    #w = -xbar/np.sqrt(epsilon**2 + xbar**2)
    #p=0.5*(1+w)*qL+0.5*(1-w)*qR
    #p=1.0/x
    #return p
fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$C(\omega)$')
ax.set_ylim([0.8,5.03])
#plt.plot(x,np.zeros_like(x),color='black',linewidth=2.0,label='FTCS')
#plt.plot(x,x,color='blue',linewidth=3,label='Lax-Wendroff')
#plt.plot(x,0.2,color='magenta',linewidth=1.5, label='Godunov Centred')
#plt.plot(x,x,color='black',linewidth=1.5,linestyle='dotted', label='Lax-Wendroff')
plt.plot(x,1/(x+0.0001),color='black',linewidth=3,linestyle='dotted', label='Lax-Friedrichs')
plt.plot(x,np.ones_like(x),color='green',linewidth=3, linestyle='dotted', label='Godunov upwind')
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',linewidth=3,label='FORCE')
plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='blue',linewidth=2, linestyle='dotted', label='FORCE')
alpha=2.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='blue',linewidth=1.5,label='FORCE-alpha: 2')
alpha=3.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='magenta',linewidth=1.5,label='FORCE-alpha: 3')
alpha=4.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha: 4')
alpha=5.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='green',linewidth=1.5,label='FORCE-alpha: 5')
#alpha=6.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=6')

#plt.axhline(y=2, color='black',linewidth=2.0,linestyle='dotted',label='beta=2')
#plt.plot(x,1,color='black',label='Godunov Upwind',linewidth=4)
#plt.legend(['Godunov upwind'], loc=9)
#plt.plot(x,np.ones_like(x),color='black',label='Lax-Friedrichs',linewidth=4)
#x = np.arange(0.0, 1.0, 0.01)
#plt.plot(x,2*x,color='brown',linewidth=2, label='Godunov centred')
#plt.legend(['Lax-Friedrichs'], loc=9)

#plt.plot(x,2*x*x,color='brown',linestyle='dotted', label='Godunov centredXX')

#plt.plot(x,np.ones_like(x),'r-',label='$beta$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(s,weight(s),marker='o',label='$C_{AENO}$')
# define xtics and ytics    
#plt.xticks(ticks=xC,labels=xCLabels)

#ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f')) 
#ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))
plt.xticks([0.0,0.25,0.5,0.75,1.0])
plt.yticks([1.0,2.0,3.0,4.0,5.0])

#ax.axhline(y=0,linestyle="-",linewidth=1,color="k")
#ax.axhline(y=weight(s),linestyle="-",linewidth=2,color="g")

# set x-axis limits
plt.xlim([xL,xR])
# show legends
#plt.legend(['Lax-Friedrichs'], loc=12)
#plt.legend(['Lax-FriedrichsXX'], loc=9)
#plt.legend()
plt.legend(loc=1)
plt.xlabel(r"Courant number $c$")
plt.ylabel(r"Coefficient $\beta(c)$")
###
x = np.arange(0.0, 1, 0.01)
y1=x
y2=1
ax.fill_between(x, y1, y2,facecolor='lightsalmon')
###
x = np.arange(0.0, 0.201, 0.01)
y1 = 1
y2 = 5
ax.fill_between(x, y1, y2, facecolor='lightskyblue')

###
x = np.arange(0.2, 1.0, 0.01)
y1 = 1
y2 = 1/(x+0.0001)
ax.fill_between(x, y1, y2, facecolor='lightskyblue')
###
#xL = 0.0
#xR = 0.2
#x = np.arange(0.0, 0.2, 0.001)
#plt.xlim([xL,xR])
#plt.axhline(y=5.01, color='black',linewidth=3.0,linestyle='dotted')

###

# save plot, also png.
plt.savefig('AlphaSchemes.pdf')
#plt.savefig('Rusanov.png'
#

==> RusFigs/PlotFillBetaConstant.py <==
# numpy is for linear algebra
import numpy as np
# matplotlib is for plotting
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
plt.rcParams.update({'font.size': 12})
# sympy is for symbolic calculus
import sympy as sp

# left border of domain
xL = 0.0
# right border of domain
xR = 1.0

#def weight(xbar):
#    epsilon=0.01
#    w = -xbar/np.sqrt(epsilon**2 + xbar**2)
#    return w
#fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$\omega(x)$')

# number of computational cells/points
N = 500
x = np.linspace(xL,xR,N)
# array for cell averages
w = np.zeros(N)
def weight(x):
    #epsilon=0.5
    #xbar=x-1.0
    w=abs(x)
    #w = -xbar/np.sqrt(epsilon**2 + xbar**2)
    #p=0.5*(1+w)*qL+0.5*(1-w)*qR
    #p=1.0/x
    #return p
fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$C(\omega)$')
ax.set_ylim([0.0,3.03])
#plt.plot(x,np.zeros_like(x),color='black',linewidth=2.0,label='FTCS')
plt.plot(x,x,color='blue',linewidth=1.5,linestyle='dotted')
#plt.plot(x,0.2,color='magenta',linewidth=1.5,linestyle='dotted')
plt.plot(x,x,color='black',linewidth=1.5,linestyle='dotted')
plt.plot(x,1/(x+0.0001),color='black',linewidth=1.5,linestyle='dotted')
plt.plot(x,np.ones_like(x),color='green',linewidth=1.5, linestyle='dotted')
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',linewidth=3,label='FORCE')
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='blue',linewidth=2, linestyle='dotted', label='FORCE')
#alpha=2.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='blue',linewidth=1.5,label='FORCE-alpha: 2')
#alpha=3.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='magenta',linewidth=1.5,label='FORCE-alpha: 3')
#alpha=4.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha: 4')
#alpha=5.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='green',linewidth=1.5,label='FORCE-alpha: 5')
#alpha=6.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=6')
#######



plt.axhline(y=2, color='green',linewidth=2.0,label='beta=2.0')
plt.axhline(y=1.5, color='blue',linewidth=3.0,label='beta=1.5')
plt.axhline(y=0.75, color='brown',linewidth=3.0,label='beta=0.75')
plt.axhline(y=0.5, color='red',linewidth=2.0,label='beta=0.5')


#plt.plot(x,1,color='black',label='Godunov Upwind',linewidth=4)
#plt.legend(['Godunov upwind'], loc=9)
#plt.plot(x,np.ones_like(x),color='black',label='Lax-Friedrichs',linewidth=4)
#x = np.arange(0.0, 1.0, 0.01)
#plt.plot(x,2*x,color='brown',linewidth=2, label='Godunov centred')
#plt.legend(['Lax-Friedrichs'], loc=9)

#plt.plot(x,2*x*x,color='brown',linestyle='dotted', label='Godunov centredXX')

#plt.plot(x,np.ones_like(x),'r-',label='$beta$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(s,weight(s),marker='o',label='$C_{AENO}$')
# define xtics and ytics    
#plt.xticks(ticks=xC,labels=xCLabels)

#ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f')) 
#ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))
plt.xticks([0.0,0.25,0.5,0.75,1.0])
plt.yticks([0.0, 0.5,1.0,1.5,2.0,2.5,3.0])

#ax.axhline(y=0,linestyle="-",linewidth=1,color="k")
#ax.axhline(y=weight(s),linestyle="-",linewidth=2,color="g")

# set x-axis limits
plt.xlim([xL,xR])
# show legends
#plt.legend(['Lax-Friedrichs'], loc=12)
#plt.legend(['Lax-FriedrichsXX'], loc=9)
#plt.legend()
plt.legend(loc=1)
plt.xlabel(r"Courant number $c$")
plt.ylabel(r"Coefficient $\beta(c)$")
###
x = np.arange(0.0, 1, 0.01)
y1=x
y2=1
ax.fill_between(x, y1, y2,facecolor='lightsalmon')
###
x = np.arange(0.0, 0.201, 0.01)
y1 = 1
y2 = 5
ax.fill_between(x, y1, y2, facecolor='lightskyblue')

###
x = np.arange(0.2, 1.0, 0.01)
y1 = 1
y2 = 1/(x+0.0001)
ax.fill_between(x, y1, y2, facecolor='lightskyblue')
###
#xL = 0.0
#xR = 0.2
#x = np.arange(0.0, 0.2, 0.001)
#plt.xlim([xL,xR])
#plt.axhline(y=5.01, color='black',linewidth=3.0,linestyle='dotted')

###

# save plot, also png.
plt.savefig('BetaConstant.pdf')
#plt.savefig('Rusanov.png'
#

==> RusFigs/PlotFillClassicalSchemes.py <==
# numpy is for linear algebra
import numpy as np
# matplotlib is for plotting
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
plt.rcParams.update({'font.size': 12})
# sympy is for symbolic calculus
import sympy as sp

# left border of domain
xL = 0.0
# right border of domain
xR = 1.0

#def weight(xbar):
#    epsilon=0.01
#    w = -xbar/np.sqrt(epsilon**2 + xbar**2)
#    return w
#fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$\omega(x)$')

# number of computational cells/points
N = 500
x = np.linspace(xL,xR,N)
# array for cell averages
w = np.zeros(N)
def weight(x):
    #epsilon=0.5
    #xbar=x-1.0
    w=abs(x)
    #w = -xbar/np.sqrt(epsilon**2 + xbar**2)
    #p=0.5*(1+w)*qL+0.5*(1-w)*qR
    #p=1.0/x
    #return p
fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$C(\omega)$')
ax.set_ylim([0.0,5.03])
#plt.plot(x,np.zeros_like(x),color='black',linewidth=2.0,label='FTCS')
#plt.plot(x,x,color='blue',linewidth=3,label='Lax-Wendroff')
#plt.plot(x,0.2,color='magenta',linewidth=1.5, label='Godunov Centred')
plt.plot(x,x,color='black',linewidth=1.5,linestyle='dotted', label='Lax-Wendroff')
plt.plot(x,1/(x+0.0001),color='black',linewidth=3,linestyle='dotted', label='Lax-Friedrichs')
plt.plot(x,np.ones_like(x),color='green',linewidth=3, linestyle='dotted', label='Godunov upwind')
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',linewidth=3,label='FORCE')
#alpha=2.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='blue',linewidth=1.5,label='FORCE-alpha=2')
#alpha=3.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='magenta',linewidth=1.5,label='FORCE-alpha=3')
#alpha=4.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='cyan',linewidth=1.5,label='FORCE-alpha=4')
#alpha=5.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=5')
#alpha=10.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=10')

#plt.axhline(y=2, color='black',linewidth=2.0,linestyle='dotted',label='beta=2')
#plt.plot(x,1,color='black',label='Godunov Upwind',linewidth=4)
#plt.legend(['Godunov upwind'], loc=9)
#plt.plot(x,np.ones_like(x),color='black',label='Lax-Friedrichs',linewidth=4)
plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='blue',linewidth=3, label='FORCE')
#x = np.arange(0.0, 1.0, 0.01)
plt.plot(x,2*x,color='brown',linewidth=2, label='Godunov centred')
#plt.legend(['Lax-Friedrichs'], loc=9)

#plt.plot(x,2*x*x,color='brown',linestyle='dotted', label='Godunov centredXX')

#plt.plot(x,np.ones_like(x),'r-',label='$beta$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(s,weight(s),marker='o',label='$C_{AENO}$')
# define xtics and ytics    
#plt.xticks(ticks=xC,labels=xCLabels)

#ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f')) 
#ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))
plt.xticks([0.0,0.25,0.5,0.75,1.0])
plt.yticks([1.0,2.0,3.0,4.0,5.0])

#ax.axhline(y=0,linestyle="-",linewidth=1,color="k")
#ax.axhline(y=weight(s),linestyle="-",linewidth=2,color="g")

# set x-axis limits
plt.xlim([xL,xR])
# show legends
#plt.legend(['Lax-Friedrichs'], loc=12)
#plt.legend(['Lax-FriedrichsXX'], loc=9)
#plt.legend()
plt.legend(loc=1)
plt.xlabel(r"Courant number $c$")
plt.ylabel(r"Coefficient $\beta(c)$")
###
x = np.arange(0.0, 1, 0.01)
y1=x
y2=1
ax.fill_between(x, y1, y2,facecolor='lightsalmon')
###
x = np.arange(0.0, 0.201, 0.01)
y1 = 1
y2 = 5
ax.fill_between(x, y1, y2, facecolor='lightskyblue')

###
x = np.arange(0.2, 1.0, 0.01)
y1 = 1
y2 = 1/(x+0.0001)
ax.fill_between(x, y1, y2, facecolor='lightskyblue')
###
#xL = 0.0
#xR = 0.2
#x = np.arange(0.0, 0.2, 0.001)
#plt.xlim([xL,xR])
#plt.axhline(y=5.01, color='black',linewidth=3.0,linestyle='dotted')

###

# save plot, also png.
plt.savefig('ClassicalSchemes.pdf')
#plt.savefig('Rusanov.png'
#

==> RusFigs/PlotFillStability.py <==
# numpy is for linear algebra
import numpy as np
# matplotlib is for plotting
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
plt.rcParams.update({'font.size': 12})
# sympy is for symbolic calculus
import sympy as sp

# left border of domain
xL = 0.0
# right border of domain
xR = 3.0

#def weight(xbar):
#    epsilon=0.01
#    w = -xbar/np.sqrt(epsilon**2 + xbar**2)
#    return w
#fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$\omega(x)$')

# number of computational cells/points
N = 500
x = np.linspace(xL,xR,N)
# array for cell averages
w = np.zeros(N)
def weight(x):
    #epsilon=0.5
    #xbar=x-1.0
    w=abs(x)
    #w = -xbar/np.sqrt(epsilon**2 + xbar**2)
    #p=0.5*(1+w)*qL+0.5*(1-w)*qR
    #p=1.0/x
    #return p
fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$C(\omega)$')
ax.set_ylim([0.0,1.0])
#plt.plot(x,np.zeros_like(x),color='black',linewidth=2.0,label='FTCS')
#plt.plot(x,x,color='blue',linewidth=3,label='Lax-Wendroff')
#plt.plot(x,0.2,color='magenta',linewidth=1.5, label='Godunov Centred')
plt.plot(x,1/(1.0+x),color='black',linewidth=2.5, label='Overestimation: $1+\epsilon$')
plt.plot(x,1-x,color='red',linewidth=2.5, linestyle='dotted',label='Underestimation: $1-\epsilon$')
#plt.plot(x,np.ones_like(x),color='green',linewidth=3, linestyle='dotted', label='Godunov upwind')
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',linewidth=3,label='FORCE')
#alpha=2.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='blue',linewidth=1.5,label='FORCE-alpha=2')
#alpha=3.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='magenta',linewidth=1.5,label='FORCE-alpha=3')
#alpha=4.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='cyan',linewidth=1.5,label='FORCE-alpha=4')
#alpha=5.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=5')
#alpha=10.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=10')

#plt.axhline(y=2, color='black',linewidth=2.0,linestyle='dotted',label='beta=2')
#plt.plot(x,1,color='black',label='Godunov Upwind',linewidth=4)
#plt.legend(['Godunov upwind'], loc=9)
#plt.plot(x,np.ones_like(x),color='black',label='Lax-Friedrichs',linewidth=4)
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='blue',linewidth=3, label='FORCE')
#x = np.arange(0.0, 1.0, 0.01)
#plt.plot(x,2*x,color='brown',linewidth=2, label='Godunov centred')
#plt.legend(['Lax-Friedrichs'], loc=9)

#plt.plot(x,2*x*x,color='brown',linestyle='dotted', label='Godunov centredXX')

#plt.plot(x,np.ones_like(x),'r-',label='$beta$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(s,weight(s),marker='o',label='$C_{AENO}$')
# define xtics and ytics    
#plt.xticks(ticks=xC,labels=xCLabels)

#ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f')) 
#ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))
#
plt.xticks([0.0,1.0,2.0,3.0,4.0])
plt.yticks([0.0,0.25,0.5,0.75,1.0])
#
#ax.axhline(y=0,linestyle="-",linewidth=1,color="k")
#ax.axhline(y=weight(s),linestyle="-",linewidth=2,color="g")

# set x-axis limits
plt.xlim([xL,xR])
# show legends
#plt.legend(['Lax-Friedrichs'], loc=12)
#plt.legend(['Lax-FriedrichsXX'], loc=9)
#plt.legend()
plt.legend(loc=1)
plt.xlabel(r"Perturbation of Godunov by $\epsilon$")
plt.ylabel(r"Stability limit $c_{lim}$")
###
#x = np.arange(0.0, 1, 0.01)
#y1=x
#y2=1
#ax.fill_between(x, y1, y2,facecolor='lightsalmon')
###
#x = np.arange(0.0, 0.201, 0.01)
#y1 = 1
#y2 = 5
#ax.fill_between(x, y1, y2, facecolor='lightskyblue')

###
#x = np.arange(0.2, 1.0, 0.01)
#y1 = 1
#y2 = 1/(x+0.0001)
#ax.fill_between(x, y1, y2, facecolor='lightskyblue')
###
#xL = 0.0
#xR = 0.2
#x = np.arange(0.0, 0.2, 0.001)
#plt.xlim([xL,xR])
#plt.axhline(y=5.01, color='black',linewidth=3.0,linestyle='dotted')

### # GRID

x = np.array([0.0, 1.0, 2.0, 3.0, 4.0])
y = np.array([0.0,0.25,0.5,0.75,1.0])
#x = np.array([80, 85, 90, 95, 100, 105, 110, 115, 120, 125])
#y = np.array([240, 250, 260, 270, 280, 290, 300, 310, 320, 330])
#plt.title("Sports Watch Data")
#plt.xlabel("Average Pulse")
#plt.ylabel("Calorie Burnage")
#plt.plot(x, y)
plt.grid()
#plt.show()

# save plot, also png.
plt.savefig('RusanovStability.pdf')
#plt.savefig('Rusanov.png'

==> RusFigs/Rusanov2.py <==
# numpy is for linear algebra
import numpy as np
# matplotlib is for plotting
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
plt.rcParams.update({'font.size': 12})
# sympy is for symbolic calculus
import sympy as sp

# left border of domain
xL = 0.0
# right border of domain
xR = 1.0

#def weight(xbar):
#    epsilon=0.01
#    w = -xbar/np.sqrt(epsilon**2 + xbar**2)
#    return w
#fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$\omega(x)$')

# number of computational cells/points
N = 500
x = np.linspace(xL,xR,N)
# array for cell averages
w = np.zeros(N)
def weight(x):
    #epsilon=0.5
    #xbar=x-1.0
    w=abs(x)
    #w = -xbar/np.sqrt(epsilon**2 + xbar**2)
    #p=0.5*(1+w)*qL+0.5*(1-w)*qR
    #p=1.0/x
    #return p
fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$C(\omega)$')
ax.set_ylim([0.8,5.0])
#plt.plot(x,np.zeros_like(x),color='black',linewidth=2.0,label='FTCS')
#plt.plot(x,x,color='blue',linewidth=3,label='Lax-Wendroff')
plt.plot(x,np.ones_like(x),color='red',linewidth=3, label='Godunov Upwind')
#plt.plot(x,2*x,color='magenta',linewidth=2, label='Godunov Centred')
plt.plot(x,1/(x+0.0001),color='black',linewidth=3,label='Lax-Friedrichs')
plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',linewidth=3,label='FORCE')
alpha=2.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='blue',linewidth=1.5,label='FORCE-alpha=2')
alpha=3.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='magenta',linewidth=1.5,label='FORCE-alpha=3')
alpha=4.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='cyan',linewidth=1.5,label='FORCE-alpha=4')
alpha=5.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=5')
#alpha=10.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=10')

plt.axhline(y=2, color='black',linewidth=2.0,linestyle='dotted',label='beta=2')
#plt.plot(x,1,color='black',label='Godunov Upwind',linewidth=4)
#plt.legend(['Godunov upwind'], loc=9)
#plt.plot(x,np.ones_like(x),color='black',label='Lax-Friedrichs',linewidth=4)
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',label='FORCE')
#plt.legend(['Lax-Friedrichs'], loc=9)

#plt.plot(x,2*x*x,color='brown',linestyle='dotted', label='Godunov Centred')

#plt.plot(x,np.ones_like(x),'r-',label='LF')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(s,weight(s),marker='o',label='$C_{AENO}$')
# define xtics and ytics    
#plt.xticks(ticks=xC,labels=xCLabels)

#ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f')) 
#ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))
plt.xticks([0.0,0.25,0.5,0.75,1.0])
plt.yticks([1.0,2.0,3.0,4.0,5.0])

#ax.axhline(y=0,linestyle="-",linewidth=1,color="k")
#ax.axhline(y=weight(s),linestyle="-",linewidth=2,color="g")

# set x-axis limits
plt.xlim([xL,xR])
# show legends
plt.legend(['Lax-Friedrichs'], loc=12)
#plt.legend(['Lax-FriedrichsXX'], loc=9)
#plt.legend()
plt.legend(loc=1)
plt.xlabel(r"Courant number $c$")
plt.ylabel(r"Coefficient $\beta$")
# save plot, also png.
plt.savefig('Rusanov2.pdf')
#plt.savefig('Rusanov.png'

==> RusFigs/Rusanov2_copy.py <==
# numpy is for linear algebra
import numpy as np
# matplotlib is for plotting
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
plt.rcParams.update({'font.size': 12})
# sympy is for symbolic calculus
import sympy as sp

# left border of domain
xL = 0.0
# right border of domain
xR = 1.0

#def weight(xbar):
#    epsilon=0.01
#    w = -xbar/np.sqrt(epsilon**2 + xbar**2)
#    return w
#fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$\omega(x)$')

# number of computational cells/points
N = 500
x = np.linspace(xL,xR,N)
# array for cell averages
w = np.zeros(N)
def weight(x):
    #epsilon=0.5
    #xbar=x-1.0
    w=abs(x)
    #w = -xbar/np.sqrt(epsilon**2 + xbar**2)
    #p=0.5*(1+w)*qL+0.5*(1-w)*qR
    #p=1.0/x
    #return p
fig, ax = plt.subplots()
#plt.plot(x,weight(x),'r-',label='$C(\omega)$')
ax.set_ylim([0.8,5.0])
#plt.plot(x,np.zeros_like(x),color='black',linewidth=2.0,label='FTCS')
#plt.plot(x,x,color='blue',linewidth=3,label='Lax-Wendroff')
plt.plot(x,np.ones_like(x),color='red',linewidth=3, label='Godunov Upwind')
#plt.plot(x,2*x,color='magenta',linewidth=2, label='Godunov Centred')
plt.plot(x,1/(x+0.0001),color='black',linewidth=3,label='Lax-Friedrichs')
plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',linewidth=3,label='FORCE')
alpha=2.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='blue',linewidth=1.5,label='FORCE-alpha=2')
alpha=3.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='magenta',linewidth=1.5,label='FORCE-alpha=3')
alpha=4.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='cyan',linewidth=1.5,label='FORCE-alpha=4')
alpha=5.0
plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=5')
#alpha=10.0
#plt.plot(x,0.5*(1/(alpha*(x+0.0001))+alpha*x),color='brown',linewidth=1.5,label='FORCE-alpha=10')

plt.axhline(y=2, color='black',linewidth=2.0,linestyle='dotted',label='beta=2')
#plt.plot(x,1,color='black',label='Godunov Upwind',linewidth=4)
#plt.legend(['Godunov upwind'], loc=9)
#plt.plot(x,np.ones_like(x),color='black',label='Lax-Friedrichs',linewidth=4)
#plt.plot(x,0.5*(1+x*x)/(x+0.0001),color='green',label='FORCE')
#plt.legend(['Lax-Friedrichs'], loc=9)

#plt.plot(x,2*x*x,color='brown',linestyle='dotted', label='Godunov Centred')

#plt.plot(x,np.ones_like(x),'r-',label='LF')
#plt.plot(x,weight(p),'r-',label='$C(\omega)$')
#plt.plot(s,weight(s),marker='o',label='$C_{AENO}$')
# define xtics and ytics    
#plt.xticks(ticks=xC,labels=xCLabels)

#ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f')) 
#ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))
plt.xticks([0.0,0.25,0.5,0.75,1.0])
plt.yticks([1.0,2.0,3.0,4.0,5.0])

#ax.axhline(y=0,linestyle="-",linewidth=1,color="k")
#ax.axhline(y=weight(s),linestyle="-",linewidth=2,color="g")

# set x-axis limits
plt.xlim([xL,xR])
# show legends
plt.legend(['Lax-Friedrichs'], loc=12)
#plt.legend(['Lax-FriedrichsXX'], loc=9)
#plt.legend()
plt.legend(loc=1)
plt.xlabel(r"Courant number $c$")
plt.ylabel(r"Coefficient $\beta$")
# save plot, also png.
plt.savefig('Rusanov2.pdf')
#plt.savefig('Rusanov.png'
